Resilient and consistent multirobot cooperative localization with covariance intersection

Cooperative localization is fundamental to autonomous multirobot systems, but most algorithms couple inter-robot communication with observation, making these algorithms susceptible to failures in both communication and observation steps. To enhance the resilience of multirobot cooperative localization algorithms in a distributed system, we use covariance intersection to formalize a localization algorithm with an explicit communication update and ensure estimation consistency at the same time. We investigate the covariance boundedness criterion of our algorithm with respect to communication and observation graphs, demonstrating provable localization performance under even sparse communications topologies. We substantiate the resilience of our algorithm as well as the boundedness analysis through experiments on simulated and benchmark physical data against varying communications connectivity and failure metrics. Especially when inter-robot communication is entirely blocked or partially unavailable, we demonstrate that our method is less affected and maintains desired performance compared to existing cooperative localization algorithms.

==> plot/all_trajectory.m <==


% color
green = [71, 120, 94] ./ 255;
navy = [47, 74, 146]./255; 
dark_pink = [220, 76, 70]./255;
mustard = [227, 174, 39]./255;  
purple = [199, 150, 159]./255;

gs_ci_color = navy;
ls_bda_color = dark_pink;
ls_cen_color = green;
ls_sci_color = mustard;
ls_ci_color = purple;

grey_color = [1, 1, 1] .* 0.1;%0.2;
dark_grey_color = [1, 1, 1] .* 0.05;

lm_6 = [-1.88032539, -5.57229508]; 
lm_7 = [-1.77648406 , -2.44386354]; 
lm_8 = [-4.42330143 , -4.98170313]; 
lm_9 = [0.68768043, -5.11014717];
lm_10 = [0.85117881, -2.49223307];
lm_11 = [-4.42094946 , -2.37103644];
lm_12 = [-4.34924478, 0.25444762];
lm_13 = [-3.07964257, 0.24942861];
lm_14 = [-0.46702834, 0.18511889];
lm_15 = [1.00015496, 0.17453779];
lm_16 = [-0.99953879, 2.72607308];
lm_17 = [1.0415164, 2.80020985];
lm_18 = [-0.34561556, 5.02433367];
lm_19 = [-2.96594198, 5.09583446];
lm_20 = [-4.30562926, 2.86663299];

line_width = 1.1;
thin_line_width = 1.0;

r1 = readtable('trajectory_all_robots_r1.csv');
r2 = readtable('trajectory_all_robots_r2.csv');
r3 = readtable('trajectory_all_robots_r3.csv');
r4 = readtable('trajectory_all_robots_r4.csv');
r5 = readtable('trajectory_all_robots_r5.csv');

h = figure;
hold on;

% plot the environment
lm_plot = plot(lm_6(2), lm_6(1), '^', 'Color', grey_color); 
plot(lm_7(2), lm_7(1), '^', 'Color', grey_color); 
plot(lm_8(2), lm_8(1), '^', 'Color', grey_color); 
plot(lm_9(2), lm_9(1), '^', 'Color', grey_color); 
plot(lm_10(2), lm_10(1), '^', 'Color', grey_color); 
plot(lm_11(2), lm_11(1), '^', 'Color', grey_color); 
plot(lm_12(2), lm_12(1), '^', 'Color', grey_color); 
plot(lm_13(2), lm_13(1), '^', 'Color', grey_color); 
plot(lm_14(2), lm_14(1), '^', 'Color', grey_color); 
plot(lm_15(2), lm_15(1), '^', 'Color', grey_color); 
plot(lm_16(2), lm_16(1), '^', 'Color', grey_color); 
plot(lm_17(2), lm_17(1), '^', 'Color', grey_color); 
plot(lm_18(2), lm_18(1), '^', 'Color', grey_color); 
plot(lm_19(2), lm_19(1), '^', 'Color', grey_color); 
plot(lm_20(2), lm_20(1), '^', 'Color', grey_color); 

plot([lm_8(2) lm_11(2)],[lm_8(1) lm_11(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_11(2) lm_12(2)],[lm_11(1) lm_12(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_20(2) lm_12(2)],[lm_20(1) lm_12(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_20(2) lm_19(2)],[lm_20(1) lm_19(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_18(2) lm_19(2)],[lm_18(1) lm_19(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_18(2) lm_17(2)],[lm_18(1) lm_17(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_15(2) lm_17(2)],[lm_15(1) lm_17(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_15(2) lm_10(2)],[lm_15(1) lm_10(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_9(2) lm_10(2)],[lm_9(1) lm_10(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_9(2) lm_6(2)],[lm_9(1) lm_6(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_8(2) lm_6(2)],[lm_8(1) lm_6(1)], 'LineWidth', thin_line_width, 'Color', grey_color)

plot([lm_10(2) lm_7(2)],[lm_10(1) lm_7(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_14(2) lm_16(2)],[lm_14(1) lm_16(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_13(2) lm_14(2)],[lm_13(1) lm_14(1)], 'LineWidth', thin_line_width, 'Color', grey_color)


gt_plot = plot( r1.gt_x, r1.gt_y, 'k',  'LineWidth', line_width);
ls_cen_plot = plot( r1.lscen_x, r1.lscen_y, '.--', 'Color', ls_cen_color, 'LineWidth', line_width);
ls_ci_plot = plot( r1.lsci_x, r1.lsci_y, '--', 'Color', ls_ci_color, 'LineWidth', line_width);
ls_bda_plot = plot( r1.lsbda_x, r1.lsbda_y, '--', 'Color', ls_bda_color, 'LineWidth', line_width);
ls_sci_plot = plot( r1.lssci_x, r1.lssci_y, '--', 'Color', ls_sci_color, 'LineWidth', line_width);
gs_ci_plot = plot( r1.gsci_x, r1.gsci_y, '--', 'Color', gs_ci_color, 'LineWidth', line_width);

plot(r1.gt_x(1), r1.gt_y(1), 'o', 'Color', grey_color, 'markersize', 6, 'markerfacecolor', [0,0,0]);
text(r1.gt_x(1)-0.3, r1.gt_y(1)-0.3, 'robot 1', 'Color', grey_color)

plot( r2.gt_x, r2.gt_y, 'k',  'LineWidth', line_width);
plot( r2.lscen_x, r2.lscen_y, '.--', 'Color', ls_cen_color, 'LineWidth', line_width);
plot( r2.lsci_x, r2.lsci_y, '--', 'Color', ls_ci_color, 'LineWidth', line_width);
plot( r2.lsbda_x, r2.lsbda_y, '--', 'Color', ls_bda_color, 'LineWidth', line_width);
plot( r2.lssci_x, r2.lssci_y, '--', 'Color', ls_sci_color, 'LineWidth', line_width);
plot( r2.gsci_x, r2.gsci_y, '--', 'Color', gs_ci_color, 'LineWidth', line_width);

plot(r2.gt_x(1), r2.gt_y(1), 'o', 'Color', grey_color, 'markersize', 6, 'markerfacecolor', [0,0,0]);
text(r2.gt_x(1)-0.5, r2.gt_y(1)+0.3, 'robot 2', 'Color', grey_color)


plot( r3.gt_x, r3.gt_y, 'k',  'LineWidth', line_width);
plot( r3.lscen_x, r3.lscen_y, '.--', 'Color', ls_cen_color, 'LineWidth', line_width);
plot( r3.lsci_x, r3.lsci_y, '--', 'Color', ls_ci_color, 'LineWidth', line_width);
plot( r3.lsbda_x, r3.lsbda_y, '--', 'Color', ls_bda_color, 'LineWidth', line_width);
plot( r3.lssci_x, r3.lssci_y, '--', 'Color', ls_sci_color, 'LineWidth', line_width);
plot( r3.gsci_x, r3.gsci_y, '--', 'Color', gs_ci_color, 'LineWidth', line_width);

plot(r3.gt_x(1), r3.gt_y(1), 'o', 'Color', grey_color, 'markersize', 6, 'markerfacecolor', [0,0,0]);
text(r3.gt_x(1)-0.5, r3.gt_y(1)+0.4, 'robot 3', 'Color', grey_color)


plot( r4.gt_x, r4.gt_y, 'k',  'LineWidth', line_width);
plot( r4.lscen_x, r4.lscen_y, '.--', 'Color', ls_cen_color, 'LineWidth', line_width);
plot( r4.lsci_x, r4.lsci_y, '--', 'Color', ls_ci_color, 'LineWidth', line_width);
plot( r4.lsbda_x, r4.lsbda_y, '--', 'Color', ls_bda_color, 'LineWidth', line_width);
plot( r4.lssci_x, r4.lssci_y, '--', 'Color', ls_sci_color, 'LineWidth', line_width);
plot( r4.gsci_x, r4.gsci_y, '--', 'Color', gs_ci_color, 'LineWidth', line_width);

plot(r4.gt_x(1), r4.gt_y(1), 'o', 'Color', grey_color, 'markersize', 6, 'markerfacecolor', [0,0,0]);
text(r4.gt_x(1)-0.75, r4.gt_y(1)-0.3, 'robot 4', 'Color', grey_color)


plot( r5.gt_x, r5.gt_y, 'k',  'LineWidth', line_width);
plot( r5.lscen_x, r5.lscen_y, '.--', 'Color', ls_cen_color, 'LineWidth', line_width);
plot( r5.lsci_x, r5.lsci_y, '--', 'Color', ls_ci_color, 'LineWidth', line_width);
plot( r5.lsbda_x, r5.lsbda_y, '--', 'Color', ls_bda_color, 'LineWidth', line_width);
plot( r5.lssci_x, r5.lssci_y, '--', 'Color', ls_sci_color, 'LineWidth', line_width);
plot( r5.gsci_x, r5.gsci_y, '--', 'Color', gs_ci_color, 'LineWidth', line_width);

plot(r5.gt_x(1), r5.gt_y(1), 'o', 'Color', grey_color, 'markersize', 6, 'markerfacecolor', [0,0,0]);
text(r5.gt_x(1)-0.5, r5.gt_y(1)-0.3, 'robot 5', 'Color', grey_color)


% legend([lm_plot, gt_plot],{'landmark', 'groundtruth'}, 'Location', 'northeast')
legend([lm_plot, gt_plot, ls_cen_plot, ls_ci_plot, ls_sci_plot, ls_bda_plot, gs_ci_plot],{'landmark', 'ground truth', 'LS-Cen', 'LS-CI', 'LS-SCI', 'LS-BDA', 'GS-CI'}, 'Location', 'southeast', 'NumColumns', 4)



xlabel('x-axis [m]')
ylabel('y-axis [m]')

xlim([-6, 5.5])
ylim([-5.8, 1.5])

box on;


set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'all_trajectory.pdf','-dpdf','-r0')

==> plot/comm_block.m <==

% color
green = [71, 120, 94] ./ 255;
navy = [47, 74, 146]./255; 
dark_pink = [220, 76, 70]./255;
mustard = [227, 174, 39]./255;  
purple = [199, 150, 159]./255;

gs_ci_color = navy;
ls_bda_color = dark_pink;
ls_cen_color = green;
gs_sci_color = mustard;
ls_ci_color = purple;


rmse_data = readtable('comm_blockout.csv');

line_width = 1.3;

grey_color = [1, 1, 1] * 0.9;


h = figure;
hold on;

offset = 0.01;
rectangle('Position', [1340, 0+offset, 20, 2-2*offset], 'FaceColor', grey_color, 'EdgeColor', grey_color)

ls_cen_plot = plot( rmse_data.time, rmse_data.lscen, 'Color', ls_cen_color, 'LineWidth', line_width);
ls_ci_plot = plot( rmse_data.time, rmse_data.lsci, 'Color', ls_ci_color, 'LineWidth', line_width);
ls_bda_plot = plot( rmse_data.time, rmse_data.lsbda, 'Color', ls_bda_color, 'LineWidth', line_width);
gs_sci_plot = plot( rmse_data.time, rmse_data.gssci, 'Color', gs_sci_color, 'LineWidth', line_width);
gs_ci_plot = plot( rmse_data.time, rmse_data.gsci, 'Color', gs_ci_color, 'LineWidth', line_width);


legend([ls_cen_plot, ls_ci_plot, ls_bda_plot, gs_sci_plot, gs_ci_plot],{'LS-Cen', 'LS-CI', 'LS-BDA', 'GS-SCI', 'GS-CI'}, 'Location', 'northeast')



ylabel('RMSE_t [m]')
xlabel('time t [s]')

% xlim([60, 160])
ylim([0, 2])

box on;


set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'comm_block.pdf','-dpdf','-r0')

==> plot/r1_trajectory.m <==


% color
green = [71, 120, 94] ./ 255;
navy = [47, 74, 146]./255; 
dark_pink = [220, 76, 70]./255;
mustard = [227, 174, 39]./255;  
purple = [199, 150, 159]./255;

gs_ci_color = navy;
ls_bda_color = dark_pink;
ls_cen_color = green;
ls_sci_color = mustard;
ls_ci_color = purple;

grey_color = [1, 1, 1] .* 0.1;%0.2;
dark_grey_color = [1, 1, 1] .* 0.05;

lm_6 = [-1.88032539, -5.57229508]; 
lm_7 = [-1.77648406 , -2.44386354]; 
lm_8 = [-4.42330143 , -4.98170313]; 
lm_9 = [0.68768043, -5.11014717];
lm_10 = [0.85117881, -2.49223307];
lm_11 = [-4.42094946 , -2.37103644];
lm_12 = [-4.34924478, 0.25444762];
lm_13 = [-3.07964257, 0.24942861];
lm_14 = [-0.46702834, 0.18511889];
lm_15 = [1.00015496, 0.17453779];
lm_16 = [-0.99953879, 2.72607308];
lm_17 = [1.0415164, 2.80020985];
lm_18 = [-0.34561556, 5.02433367];
lm_19 = [-2.96594198, 5.09583446];
lm_20 = [-4.30562926, 2.86663299];

line_width = 1.1;
thin_line_width = 1.0;

r1 = readtable('trajectory_one_robot.csv');

h = figure;
hold on;

% plot the environment
lm_plot = plot(lm_6(2), lm_6(1), '^', 'Color', grey_color); 
plot(lm_7(2), lm_7(1), '^', 'Color', grey_color); 
plot(lm_8(2), lm_8(1), '^', 'Color', grey_color); 
plot(lm_9(2), lm_9(1), '^', 'Color', grey_color); 
plot(lm_10(2), lm_10(1), '^', 'Color', grey_color); 
plot(lm_11(2), lm_11(1), '^', 'Color', grey_color); 
plot(lm_12(2), lm_12(1), '^', 'Color', grey_color); 
plot(lm_13(2), lm_13(1), '^', 'Color', grey_color); 
plot(lm_14(2), lm_14(1), '^', 'Color', grey_color); 
plot(lm_15(2), lm_15(1), '^', 'Color', grey_color); 
plot(lm_16(2), lm_16(1), '^', 'Color', grey_color); 
plot(lm_17(2), lm_17(1), '^', 'Color', grey_color); 
plot(lm_18(2), lm_18(1), '^', 'Color', grey_color); 
plot(lm_19(2), lm_19(1), '^', 'Color', grey_color); 
plot(lm_20(2), lm_20(1), '^', 'Color', grey_color); 

plot([lm_8(2) lm_11(2)],[lm_8(1) lm_11(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_11(2) lm_12(2)],[lm_11(1) lm_12(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_20(2) lm_12(2)],[lm_20(1) lm_12(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_20(2) lm_19(2)],[lm_20(1) lm_19(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_18(2) lm_19(2)],[lm_18(1) lm_19(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_18(2) lm_17(2)],[lm_18(1) lm_17(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_15(2) lm_17(2)],[lm_15(1) lm_17(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_15(2) lm_10(2)],[lm_15(1) lm_10(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_9(2) lm_10(2)],[lm_9(1) lm_10(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_9(2) lm_6(2)],[lm_9(1) lm_6(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_8(2) lm_6(2)],[lm_8(1) lm_6(1)], 'LineWidth', thin_line_width, 'Color', grey_color)

plot([lm_10(2) lm_7(2)],[lm_10(1) lm_7(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_14(2) lm_16(2)],[lm_14(1) lm_16(1)], 'LineWidth', thin_line_width, 'Color', grey_color)
plot([lm_13(2) lm_14(2)],[lm_13(1) lm_14(1)], 'LineWidth', thin_line_width, 'Color', grey_color)


gt_plot = plot( r1.gt_x, r1.gt_y, 'k',  'LineWidth', line_width);
ls_cen_plot = plot( r1.lscen_x, r1.lscen_y, '.--', 'Color', ls_cen_color, 'LineWidth', line_width);
ls_ci_plot = plot( r1.lsci_x, r1.lsci_y, '--', 'Color', ls_ci_color, 'LineWidth', line_width);
ls_bda_plot = plot( r1.lsbda_x, r1.lsbda_y, '--', 'Color', ls_bda_color, 'LineWidth', line_width);
ls_sci_plot = plot( r1.lssci_x, r1.lssci_y, '--', 'Color', ls_sci_color, 'LineWidth', line_width);
gs_ci_plot = plot( r1.gsci_x, r1.gsci_y, '--', 'Color', gs_ci_color, 'LineWidth', line_width);

plot(r1.gt_x(1), r1.gt_y(1), 'o', 'Color', grey_color, 'markersize', 6, 'markerfacecolor', [0,0,0]);
text(r1.gt_x(1)-0.3, r1.gt_y(1)-0.3, 'robot 1', 'Color', grey_color)


% legend([lm_plot, gt_plot],{'landmark', 'groundtruth'}, 'Location', 'northeast')
legend([lm_plot, gt_plot, ls_cen_plot, ls_ci_plot, ls_sci_plot, ls_bda_plot, gs_ci_plot],{'landmark', 'ground truth', 'LS-Cen', 'LS-CI', 'LS-SCI', 'LS-BDA', 'GS-CI'}, 'Location', 'southeast', 'NumColumns', 4)



xlabel('x-axis [m]')
ylabel('y-axis [m]')

xlim([-6, 5.5])
ylim([-5.8, 1.5])

box on;


set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'r1_trajectory.pdf','-dpdf','-r0')

==> plot/rmse_dynamics.m <==

% color
green = [71, 120, 94] ./ 255;
navy = [47, 74, 146]./255; 
dark_pink = [220, 76, 70]./255;
mustard = [227, 174, 39]./255;  
purple = [199, 150, 159]./255;

gs_ci_color = navy;
ls_bda_color = dark_pink;
ls_cen_color = green;
ls_sci_color = mustard;
ls_ci_color = purple;


rmse_data = readtable('rmse10.csv');

line_width = 1.3;




h = figure;
hold on;

set(h,'Units','Inches');
pos = get(h,'Position');
% set(h, 'PaperPositionMode','Auto', 'PaperUnits','Inches', 'PaperSize',[pos(3), pos(4)])
set(h, 'PaperPositionMode','Auto', 'PaperUnits','Inches', 'Position',[pos(1), pos(2), pos(3), 0.6*pos(4)], 'PaperSize', [pos(3), 0.6*pos(4)])

ls_cen_plot = plot( rmse_data.time, rmse_data.lscen, 'Color', ls_cen_color, 'LineWidth', line_width);
ls_ci_plot = plot( rmse_data.time, rmse_data.lsci, 'Color', ls_ci_color, 'LineWidth', line_width);
ls_bda_plot = plot( rmse_data.time, rmse_data.lsbda, 'Color', ls_bda_color, 'LineWidth', line_width);
ls_sci_plot = plot( rmse_data.time, rmse_data.lssci, 'Color', ls_sci_color, 'LineWidth', line_width);
gs_ci_plot = plot( rmse_data.time, rmse_data.gsci, 'Color', gs_ci_color, 'LineWidth', line_width);


legend([ls_cen_plot, ls_ci_plot, ls_sci_plot, ls_bda_plot, gs_ci_plot],{'LS-Cen', 'LS-CI', 'LS-SCI', 'LS-BDA', 'GS-CI'}, 'Location', 'northeast')



ylabel('RMSE_t [m]')
xlabel('time t [s]')

xlimit = [60, 160];
ylimit = [0, 2.1];

offset_ratio = 0.005;
xlim([xlimit(1)-offset_ratio*(xlimit(2)-xlimit(1)), xlimit(2)+offset_ratio*(xlimit(2)-xlimit(1))])
ylim([ylimit(1)-offset_ratio*(ylimit(2)-ylimit(1)), ylimit(2)+offset_ratio*(ylimit(2)-ylimit(1))])



box on;



print(h,'rmse_dynamics_10.pdf','-dpdf','-r0')

==> plot/rmse_rho.m <==

% color
green = [71, 120, 94] ./ 255;
navy = [47, 74, 146]./255; 
dark_pink = [220, 76, 70]./255;
mustard = [227, 174, 39]./255;  
purple = [199, 150, 159]./255;

gs_ci_color = navy;
ls_bda_color = dark_pink;
ls_cen_color = green;
gs_sci_color = mustard;
ls_ci_color = purple;


rmse_data = readtable('average_rmse_vs_fail_rate.csv');

line_width = 1.3;




h = figure;
hold on;

ls_cen_plot = plot( rmse_data.comm_prob_fail, rmse_data.lscen, '-x', 'Color', ls_cen_color, 'LineWidth', line_width);
ls_ci_plot = plot( rmse_data.comm_prob_fail, rmse_data.lsci, '-x', 'Color', ls_ci_color, 'LineWidth', line_width);
ls_bda_plot = plot( rmse_data.comm_prob_fail, rmse_data.lsbda, '-x', 'Color', ls_bda_color, 'LineWidth', line_width);
gs_sci_plot = plot( rmse_data.comm_prob_fail, rmse_data.gssci, '-x', 'Color', gs_sci_color, 'LineWidth', line_width);
gs_ci_plot = plot( rmse_data.comm_prob_fail, rmse_data.gsci, '-x', 'Color', gs_ci_color, 'LineWidth', line_width);


legend([ls_cen_plot, ls_ci_plot, ls_bda_plot, gs_sci_plot, gs_ci_plot],{'LS-Cen', 'LS-CI', 'LS-BDA', 'GS-SCI', 'GS-CI'}, 'Location', 'southeast')



ylabel('time-averaged RMSE [m]')
xlabel('communication link failure probability \rho')

% xlim([60, 160])
ylim([0.16, 0.64])

box on;


set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'rmse_rho.pdf','-dpdf','-r0')

==> plot/sim_plot.m <==


% color
green = [71, 120, 94] ./ 255;
navy = [47, 74, 146]./255; 
dark_pink = [220, 76, 70]./255;
mustard = [227, 174, 39]./255;  
purple = [199, 150, 159]./255;

gs_ci_color = navy;
ls_bda_color = dark_pink;
ls_cen_color = green;
gs_sci_color = mustard;
ls_ci_color = purple;

line_width = 1.3;

t = (1:500) .* 0.02;

gs_ci_error = mean(importdata('gs_ci_error.txt'));
gs_ci_th_tr = mean(importdata('gs_ci_th_tr.txt'));
gs_ci_tr = mean(importdata('gs_ci_tr.txt'));

gs_sci_error = mean(importdata('gs_sci_error.txt'));
gs_sci_tr = mean(importdata('gs_sci_tr.txt'));

ls_bda_error = mean(importdata('ls_bda_error.txt'));
ls_bda_tr = mean(importdata('ls_bda_tr.txt'));

ls_cen_error = mean(importdata('ls_cen_error.txt'));
ls_cen_tr = mean(importdata('ls_cen_tr.txt'));

ls_ci_error = mean(importdata('ls_ci_error.txt'));
ls_ci_tr = mean(importdata('ls_ci_tr.txt'));


h = figure;
subplot(2,1,1);

hold on;

ls_cen_plot = plot( t, ls_cen_error(1:500), 'Color', ls_cen_color, 'LineWidth', line_width);
ls_ci_plot = plot( t, ls_ci_error(1:500), 'Color', ls_ci_color, 'LineWidth', line_width);
ls_bda_plot = plot( t, ls_bda_error(1:500), 'Color', ls_bda_color, 'LineWidth', line_width);


gs_sci_plot = plot( t, gs_sci_error(1:500), 'Color', gs_sci_color, 'LineWidth', line_width);
gs_ci_plot = plot( t, gs_ci_error, 'Color', gs_ci_color, 'LineWidth', line_width);


legend([ls_cen_plot, ls_ci_plot, ls_bda_plot, gs_sci_plot, gs_ci_plot],{'LS-Cen', 'LS-CI', 'LS-BDA', 'GS-SCI', 'GS-CI'}, 'NumColumns', 2)

xlim([0 10])
ylim([0 0.4])

ylabel('RMSE_{1,t} [m]')

box on;

subplot(2,1,2);

hold on;


hold on;

ls_cen_plot = plot( t, ls_cen_tr(1:500), 'Color', ls_cen_color, 'LineWidth', line_width);
ls_ci_plot = plot( t, ls_ci_tr(1:500), 'Color', ls_ci_color, 'LineWidth', line_width);
ls_bda_plot = plot( t, ls_bda_tr(1:500), 'Color', ls_bda_color, 'LineWidth', line_width);


gs_sci_plot = plot( t, gs_sci_tr(1:500), 'Color', gs_sci_color, 'LineWidth', line_width);
gs_ci_plot = plot( t, gs_ci_tr, 'Color', gs_ci_color, 'LineWidth', line_width);
gs_ci_th_plot = plot( t, gs_ci_th_tr, '--', 'Color', gs_ci_color, 'LineWidth', line_width);

legend([gs_ci_th_plot],{'GS-CI upperbound \Psi_{1,t}'})


xlim([0 10])
ylim([0 0.4])

ylabel('RMTE_{1,t} [m]')
xlabel('time t [s]')

box on;

set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'simulation.pdf','-dpdf','-r0')

==> plot/sim_topo.m <==

% color
green = [71, 120, 94] ./ 255;
navy = [47, 74, 146]./255; 
dark_pink = [220, 76, 70]./255;
mustard = [227, 174, 39]./255;  
purple = [199, 150, 159]./255;

gs_ci_color = navy;
ls_bda_color = dark_pink;
ls_cen_color = green;
ls_sci_color = mustard;
ls_ci_color = purple;


rmse_data = importdata('rmse_75.txt');
rmte_data = importdata('rmte_75.txt');

line_width = 1.3;




h = figure;
subplot(2,1,1);
hold on;

ls_cen_plot = plot( rmse_data(:,1), rmse_data(:,2), '-x', 'Color', ls_cen_color, 'LineWidth', line_width);
ls_ci_plot = plot( rmse_data(:,1), rmse_data(:,3), '-x', 'Color', ls_ci_color, 'LineWidth', line_width);
ls_sci_plot = plot( rmse_data(:,1), rmse_data(:,4), '-x', 'Color', ls_sci_color, 'LineWidth', line_width);
ls_bda_plot = plot( rmse_data(:,1), rmse_data(:,5), '-x', 'Color', ls_bda_color, 'LineWidth', line_width);
gs_ci_plot = plot( rmse_data(:,1), rmse_data(:,6), '-x', 'Color', gs_ci_color, 'LineWidth', line_width);


legend([ls_cen_plot, ls_ci_plot, ls_sci_plot, ls_bda_plot, gs_ci_plot],{'LS-Cen', 'LS-CI', 'LS-SCI', 'LS-BDA', 'GS-CI'}, 'NumColumns', 2, 'Location', 'northwest')



ylabel('RMSE [m]')



xlimit = [0, 1];
offset_ratio = 0.005;
xlim([xlimit(1)-offset_ratio*(xlimit(2)-xlimit(1)), xlimit(2)+offset_ratio*(xlimit(2)-xlimit(1))])
ylimit = [0, 0.18];
ylim([ylimit(1)-offset_ratio*(ylimit(2)-ylimit(1)), ylimit(2)+offset_ratio*(ylimit(2)-ylimit(1))])


box on;

subplot(2,1,2)

hold on;

ls_cen_plot = plot( rmte_data(:,1), rmte_data(:,2), '-x', 'Color', ls_cen_color, 'LineWidth', line_width);
ls_ci_plot = plot( rmte_data(:,1), rmte_data(:,3), '-x', 'Color', ls_ci_color, 'LineWidth', line_width);
ls_sci_plot = plot( rmte_data(:,1), rmte_data(:,4), '-x', 'Color', ls_sci_color, 'LineWidth', line_width);
ls_bda_plot = plot( rmte_data(:,1), rmte_data(:,5), '-x', 'Color', ls_bda_color, 'LineWidth', line_width);
gs_ci_plot = plot( rmte_data(:,1), rmte_data(:,6), '-x', 'Color', gs_ci_color, 'LineWidth', line_width);

ylabel('RMTE [m]')

xlabel('communication link density')

xlim([xlimit(1)-offset_ratio*(xlimit(2)-xlimit(1)), xlimit(2)+offset_ratio*(xlimit(2)-xlimit(1))])
ylim([ylimit(1)-offset_ratio*(ylimit(2)-ylimit(1)), ylimit(2)+offset_ratio*(ylimit(2)-ylimit(1))])


box on;

set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'sim_topo.pdf','-dpdf','-r0')
